A conservation-law-based modular fluid-flow model for network congestion modeling

A modular fluid-flow model for network congestion analysis and control is proposed. The model is derived from an information conservation law stating that the information is either in transit, lost or received. Mathematical models of network elements such as queues, users, and transmission channels, and network description variables, including sending/acknowledgement rates and delays, are inferred from this law and obtained by applying this principle locally. The modularity of the devised model makes it sufficiently generic to describe any network topology, and appealing for building simulators. Previous models in the literature are often not capable of capturing the transient behavior of the network precisely, making the resulting analysis inaccurate in practice. Those models can be recovered from exact reduction or approximation of this new model. An important aspect of this particular modeling approach is the introduction of new tight building blocks that implement mechanisms ignored by the existing ones, notably at the queue and user levels. Comparisons with packet-level simulations corroborate the proposed model.

==> fig/krister/ex1b/addNS2.m <==
% clear all
close all
clc

load NS2.dat;
tt = NS2(:,2);
qt = NS2(:,end);


figure
subplot(2,1,1)
hold on
plot(t,delays,'-',t,delays_int,'--',t,delays_static,':')
plot(tt,qt,':','Color',[1,0.4,0.6]);
axis([4.8 7 0 0.2])
legend('Proposed model','Joint & Ratio link model','Static link model','NS-2','Location','NorthEast')
xlabel('Time [sec]','Interpreter','Latex')
ylabel('Queue size [sec]','Interpreter','Latex')
set(gca,'box','on');
funPlotProperty;
axis([4.8 7 0 0.2]);
subplot(2,1,2)
hold on
plot(t,pi)
temp = axis;
axis([4.8 7 temp(3) temp(4)]);
xlabel('Time [sec]','Interpreter','Latex');
ylabel('ACK-buffer $\pi$ [Pkt]','Interpreter','Latex');
set(gca,'box','on');
% funPlotProperty('./signals2')

==> fig/krister/ex2b/addNS2.m <==
% clear all
close all
clc

load NS2.dat;
tt = NS2(:,2);
qt = NS2(:,end);


figure
subplot(2,1,1)
hold on
plot(t,delays,'-',t,delays_int,'--',t,delays_static,':')
plot(tt,qt,':','Color',[1,0.4,0.6]);
axis([4.8 7 0 0.2])
legend('Proposed model','Joint & Ratio link model','Static link model','NS-2','Location','NorthEast')
xlabel('Time [sec]','Interpreter','Latex')
ylabel('Queue size [sec]','Interpreter','Latex')
set(gca,'box','on');
funPlotProperty;
axis([4.8 7 0 0.2]);
subplot(2,1,2)
hold on
plot(t,pi)
temp = axis;
axis([4.8 7 temp(3) temp(4)]);
xlabel('Time [sec]','Interpreter','Latex');
ylabel('ACK-buffer $\pi$ [Pkt]','Interpreter','Latex');
set(gca,'box','on');
funPlotProperty;
% funPlotProperty('./signals2')

==> fig/tang/ex1/addNS2.m <==
clear all
close all
clc

load NS2.dat;
tt = NS2(:,2);
qt = NS2(:,7);

for(i=1:floor(length(tt)/2))
    tn(i) = tt(2*i);
    qn(i) = qt(2*i);
end

tn = tn-5e-4;


open queue.fig;
plot(tn,qn,':','Color',[1,0.4,0.6])
legend('Proposed model','Ratio link model','Static link model','Joint link model','NS-2','Location','SouthEast')
funPlotProperty('queue2')

==> fig/tang/ex2/addNS2.m <==
clear all
close all
clc

load NS2.dat;
tt = NS2(:,2);
qt = NS2(:,7);

for(i=1:floor(length(tt)/2))
    tn(i) = tt(2*i);
    qn(i) = qt(2*i);
end

tn = tn-3.6e-3;
% qn = qn+3e-4;

open queue.fig;
plot(tn,qn,':','Color',[1,0.4,0.6])
legend('Proposed model','Ratio link model','Static link model','Joint link model','NS2','Location','SouthEast')
funPlotProperty('queue2')

==> fig/tang/ex3/addNS2.m <==
clear all
close all
clc

load NS2.dat;
tt = NS2(:,2);
qt1 = NS2(:,9);
qt2 = NS2(:,10);

open queues.fig;
subplot(2,1,1)
plot(tt,qt1,':','Color',[1,0.4,0.6]);
funPlotProperty;
subplot(2,1,2)
plot(tt,qt2,':','Color',[1,0.4,0.6]);
% funPlotProperty('queues2')

==> fig/tang/ex4/addNS2.m <==
clear all
close all
clc

load NS2.dat;
tt = NS2(:,2);
qt1 = NS2(:,9);
qt2 = NS2(:,10);

tt = tt-1e-4;

open queues.fig;
subplot(2,1,1)
plot(tt,qt1,':','Color',[1,0.4,0.6]);
funPlotProperty;
subplot(2,1,2)
tt = tt+1e-4;
plot(tt,qt2,':','Color',[1,0.4,0.6]);
funPlotProperty('queues2')

==> fig/tang/ex5/addNS2.m <==
clear all
% close all
clc

load NS2.dat;
tt = NS2(:,2);
qt1 = NS2(:,9);
qt2 = NS2(:,10);

% tt = tt-1e-4;

% open queues.fig;
% subplot(2,1,1)
% plot(tt,qt1,':','Color',[1,0.4,0.6]);
% funPlotProperty;
% subplot(2,1,2)
% tt = tt+1e-4;
% plot(tt,qt2,':','Color',[1,0.4,0.6]);
% funPlotProperty('queues2')

==> fig/tang/ex6/addNS2.m <==
clear all
% close all
clc

load NS2.dat;
tt = NS2(:,2);
qt1 = NS2(:,9);
qt2 = NS2(:,10);

% tt = tt-1e-4;

% open queues.fig;
% subplot(2,1,1)
% plot(tt,qt1,':','Color',[1,0.4,0.6]);
% funPlotProperty;
% subplot(2,1,2)
% tt = tt+1e-4;
% plot(tt,qt2,':','Color',[1,0.4,0.6]);
% funPlotProperty('queues2')
